Reduced-order semi-implicit schemes for fluid-structure interaction problems

POD--Galerkin reduced-order models (ROMs) for fluid-structure interaction problems (incompressible fluid and thin structure) are proposed in this paper. Both the high-fidelity and reduced-order methods are based on a Chorin-Temam operator-splitting approach. Two different reduced-order methods are proposed, which differ on velocity continuity condition, imposed weakly or strongly, respectively. The resulting ROMs are tested and compared on a representative haemodynamics test case characterized by wave propagation, in order to assess the capabilities of the proposed strategies.

==> img/ROM/1/1300/plot_POD.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["1", "21", "22"]
for folder in folders:
    with open(folder + "-eig") as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) + 1 for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    y = np.fabs(y)
    y = -np.sort(-y)
    y0 = y[0]
    y = np.sqrt(y/y0)
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'$\sigma_N/\sigma_{\max}$', fontsize=46)
ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 100)
plt.ylim(1e-9, 1)

cc = ['r', 'b', 'g']
ax1.plot(xx[0],yy[0], c=cc[0], label=r'$\mathbf{u}$', linewidth=4)
ax1.plot(xx[1],yy[1], c=cc[1], label=r'$p$', linewidth=4)
ax1.plot(xx[2],yy[2], c=cc[2], label=r'$\eta$', linewidth=4)

leg = ax1.legend(prop={'size': 36}, loc='lower left')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("sigma.png")




==> img/ROM/1/1300/plot_POD_retained_energy.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["1", "21", "22"]
for folder in folders:
    with open(folder + "-eig") as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) + 1 for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    y = np.fabs(y)
    y = -np.sort(-y)
    E = np.sum(y)
    partial_E = np.cumsum(y)
    y = partial_E/E
    xx[i] = x
    yy[i] = y
    i += 1
    
fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'${}_{E_N}$', fontsize=46)
ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 100)

cc = ['r', 'b', 'g']
ax1.plot(xx[0],yy[0], c=cc[0], label=r'$\mathbf{u}$', linewidth=4)
ax1.plot(xx[1],yy[1], c=cc[1], label=r'$p$', linewidth=4)
ax1.plot(xx[2],yy[2], c=cc[2], label=r'$\eta$', linewidth=4)

print yy[0][0]
print yy[1][0]
print yy[2][0]

leg = ax1.legend(prop={'size': 36}, loc='lower right')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("energy.png")





==> img/ROM/1/error/plot_err.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
files = ["u_1_err", "p_21_err", "d_22_err"]
for file in files:
    with open(file) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Error', fontsize=46)
#ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 30)
plt.ylim(1e-8, 1e+1)

cc = ['r', 'b', 'g']
ax1.plot(xx[0],yy[0], c=cc[0], label=r'$\mathbf{u}$', linewidth=4)
ax1.plot(xx[1],yy[1], c=cc[1], label=r'$p$', linewidth=4)
ax1.plot(xx[2],yy[2], c=cc[2], label=r'$\eta$', linewidth=4)

leg = ax1.legend(prop={'size': 36})

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("error.png")




==> img/ROM/1/speedup/plot_speedup.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["u", "p", "d", "all"]
for folder in folders:
    with open("speedup-" + folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split('\t')[0]) for row in data if row != ''])
    y = np.array([float(row.split('\t')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Speedup', fontsize=46)
ax1.set_yscale('log')
ax1.set_xlim(1, 30)
ax1.set_ylim(1e0, 1e3)


cc = ['r', 'b', 'g', 'k']
ax1.plot(xx[0],yy[0], c=cc[0], label=r'$\mathbf{u}$', linewidth=4)
ax1.plot(xx[1],yy[1], c=cc[1], label=r'$p$', linewidth=4)
ax1.plot(xx[2],yy[2], c=cc[2], label=r'$\eta$', linewidth=4)
ax1.plot(xx[3],yy[3], c=cc[3], label=r'all', linewidth=4)

leg = ax1.legend(prop={'size': 36}, loc='lower right')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("speedup.png")




==> img/ROM/2/1300/plot_POD.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["1-eig-ROM-1", "1-eig-ROM-2"]
for folder in folders:
    with open(folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) + 1 for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    y = np.fabs(y)
    y = -np.sort(-y)
    y0 = y[0]
    y = np.sqrt(y/y0)
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'$\sigma_N/\sigma_{\max}$', fontsize=46)
ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 100)
plt.ylim(1e-9, 1)

cc = ['r', 'r']
ax1.plot(xx[0],yy[0], c=cc[0], label=r'ROM 1', linewidth=4)
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'ROM 2', linewidth=4)

leg = ax1.legend(prop={'size': 36}, loc='lower left')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("sigma.png")




==> img/ROM/2/1300/plot_POD_retained_energy.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["1-eig-ROM-1", "1-eig-ROM-2"]
for folder in folders:
    with open(folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) + 1 for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    y = np.fabs(y)
    y = -np.sort(-y)
    E = np.sum(y)
    partial_E = np.cumsum(y)
    y = partial_E/E
    xx[i] = x
    yy[i] = y
    i += 1
    
fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'${}_{E_N}$', fontsize=46)
ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 100)

cc = ['r', 'r']
ax1.plot(xx[0],yy[0], c=cc[0], label=r'ROM 1', linewidth=4)
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'ROM 2', linewidth=4)
print yy[0][0]
print yy[1][0]

leg = ax1.legend(prop={'size': 36}, loc='lower right')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("energy.png")





==> img/ROM/2/condition_number/plot_cond1.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
files = ["cond1-rom2", "cond1-rom1", "cond1-rom1s"]
for file in files:
    with open(file) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Condition number', fontsize=36)
#ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 30)
#plt.ylim(1e-9, 1)

cc = ['k', 'k']
ax1.plot(xx[1],yy[1], c=cc[1], label=r'ROM 1', linewidth=4)
ax1.plot(xx[0],yy[0], '--', c=cc[0], label=r'ROM 2', linewidth=4)

leg = ax1.legend(prop={'size': 36}, loc='upper left')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("condition_number.png")

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Condition number', fontsize=36)
#ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 30)
#plt.ylim(1e-9, 1)

cc = ['k', 'k']
ax1.plot(xx[1],yy[1], c=cc[1], label=r'ROM 1', linewidth=4)
ax1.plot(xx[2],yy[2], '.', c=cc[0], label=r'ROM 1s', linewidth=4)

leg = ax1.legend(prop={'size': 36}, loc='upper left')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("condition_number_1s.png")




==> img/ROM/2/error/plot_err.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
files = ["u_1_err", "p_21_err", "d_22_err"]
for file in files:
    with open(file) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Error', fontsize=46)
#ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 30)
plt.ylim(1e-8, 1e+1)

cc = ['r', 'b', 'g']
ax1.plot(xx[0],yy[0], '--', c=cc[0], label=r'$\mathbf{u}$', linewidth=4)
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'$p$', linewidth=4)
ax1.plot(xx[2],yy[2], '--', c=cc[2], label=r'$\eta$', linewidth=4)

leg = ax1.legend(prop={'size': 36})

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("error.png")




==> img/ROM/2/error/plot_err_comparison.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
files = ["u_1_err", "p_21_err", "d_22_err", "../../1/error/u_1_err", "../../1/error/p_21_err", "../../1/error/d_22_err"]
for file in files:
    with open(file) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Error', fontsize=46)
#ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 30)
plt.ylim(1e-8, 1e+1)

cc = ['r', 'b', 'g']
ax1.plot(xx[3],yy[3], c=cc[0], label=r'ROM 1', linewidth=4)
#ax1.plot(xx[4],yy[4], c=cc[1], label=r'ROM 1', linewidth=4)
#ax1.plot(xx[5],yy[5], c=cc[2], label=r'ROM 1', linewidth=4)
ax1.plot(xx[0],yy[0], '--', c=cc[0], label=r'ROM 2', linewidth=4)
#ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'ROM 2', linewidth=4)
#ax1.plot(xx[2],yy[2], '--', c=cc[2], label=r'ROM 2', linewidth=4)

leg = ax1.legend(prop={'size': 36})

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("error_comparison.png")




==> img/ROM/2/iterations/plot_itmax.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
files = ["itmax-rom2", "itmax-rom1"]
for file in files:
    with open(file) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Maximum number of iterations', fontsize=36)
#ax1.set_xscale('log')
#ax1.set_yscale('log')
plt.xlim(1, 30)
#plt.ylim(1e-9, 1)

cc = ['k', 'k']
ax1.plot(xx[1],yy[1], 'o', c=cc[1], label=r'ROM 1', markersize=14, markeredgewidth=3, markerfacecolor='none')
ax1.plot(xx[0],yy[0], 'x', c=cc[0], label=r'ROM 2', markersize=14, markeredgewidth=3)

leg = ax1.legend(prop={'size': 36})

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("iterations.png")




==> img/ROM/2/speedup/plot_speedup.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["u", "p", "d", "all"]
for folder in folders:
    with open("speedup-" + folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split('\t')[0]) for row in data if row != ''])
    y = np.array([float(row.split('\t')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Speedup', fontsize=46)
ax1.set_yscale('log')
ax1.set_xlim(1, 30)
ax1.set_ylim(1e0, 1e3)

cc = ['r', 'b', 'g', 'k']
ax1.plot(xx[0],yy[0], '--', c=cc[0], label=r'$\mathbf{u}$', linewidth=4)
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'$p$', linewidth=4)
ax1.plot(xx[2],yy[2], '--', c=cc[2], label=r'$\eta$', linewidth=4)
ax1.plot(xx[3],yy[3], '--', c=cc[3], label=r'all', linewidth=4)

leg = ax1.legend(prop={'size': 36}, loc='lower right')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("speedup.png")




==> img/ROM/2/speedup/plot_speedup_comparison.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["../../../ROM/1/speedup/speedup-u", "speedup-u"]
for folder in folders:
    with open(folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split('\t')[0]) for row in data if row != ''])
    y = np.array([float(row.split('\t')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Speedup', fontsize=46)
ax1.set_yscale('log')
ax1.set_xlim(1, 30)
ax1.set_ylim(1e0, 1e3)

cc = ['r', 'r']
ax1.plot(xx[0],yy[0], c=cc[0], label=r'ROM 1', linewidth=4)
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'ROM 2', linewidth=4)

leg = ax1.legend(prop={'size': 36}, loc='lower right')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("speedup_comparison.png")




==> img/ROM/3/1300/plot_POD.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["21-eig-ROM-2", "21-eig-ROM-3"]
for folder in folders:
    with open(folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) + 1 for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    y = np.fabs(y)
    y = -np.sort(-y)
    y0 = y[0]
    y = np.sqrt(y/y0)
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'$\sigma_N/\sigma_{\max}$', fontsize=46)
ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 100)
plt.ylim(1e-9, 1)

cc = ['b', 'b']
ax1.plot(xx[0],yy[0], '--', c=cc[0], label=r'ROM 2', linewidth=4)
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'ROM 3', linewidth=4, dashes=[16, 4, 4, 4])

leg = ax1.legend(prop={'size': 36}, loc='lower left')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("sigma.png")




==> img/ROM/3/1300/plot_POD_retained_energy.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["21-eig-ROM-2", "21-eig-ROM-3"]
for folder in folders:
    with open(folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split(' ')[0]) + 1 for row in data if row != ''])
    y = np.array([float(row.split(' ')[1]) for row in data if row != ''])
    y = np.fabs(y)
    y = -np.sort(-y)
    E = np.sum(y)
    partial_E = np.cumsum(y)
    y = partial_E/E
    xx[i] = x
    yy[i] = y
    i += 1
    
fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'${}_{E_N}$', fontsize=46)
ax1.set_xscale('log')
ax1.set_yscale('log')
plt.xlim(1, 100)

cc = ['b', 'b']
ax1.plot(xx[0],yy[0], '--', c=cc[0], label=r'ROM 2', linewidth=4)
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'ROM 3', linewidth=4, dashes=[16, 4, 4, 4])

leg = ax1.legend(prop={'size': 36}, loc='lower right')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(12, 12)
plt.savefig("energy.png")





==> img/ROM/3/speedup/plot_speedup.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["u", "p", "d", "all"]
for folder in folders:
    with open("speedup-" + folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split('\t')[0]) for row in data if row != ''])
    y = np.array([float(row.split('\t')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Speedup', fontsize=46)
ax1.set_yscale('log')
ax1.set_xlim(1, 30)

cc = ['r', 'b', 'g', 'k']
ax1.plot(xx[0],yy[0], '--', c=cc[0], label=r'$\mathbf{u}$', linewidth=4, dashes=[16, 4, 4, 4])
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'$p$', linewidth=4, dashes=[16, 4, 4, 4])
ax1.plot(xx[2],yy[2], '--', c=cc[2], label=r'$\eta$', linewidth=4, dashes=[16, 4, 4, 4])
ax1.plot(xx[3],yy[3], '--', c=cc[3], label=r'all', linewidth=4, dashes=[16, 4, 4, 4])

leg = ax1.legend(prop={'size': 36}, loc='lower right')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(24, 12)
plt.savefig("speedup.png")




==> img/ROM/3/speedup/plot_speedup_comparison.py <==
import numpy as np
import matplotlib.pyplot as plt

xx = {}
yy = {}

i = 0
folders = ["../../../ROM/1/speedup/speedup-p", "speedup-p"]
for folder in folders:
    with open(folder) as f:
        data = f.read()

    data = data.split('\n')

    x = np.array([float(row.split('\t')[0]) for row in data if row != ''])
    y = np.array([float(row.split('\t')[1]) for row in data if row != ''])
    xx[i] = x
    yy[i] = y
    i += 1
    

fig = plt.figure()

ax1 = fig.add_subplot(111)
ax1.set_xlabel(r'$N$', fontsize=45)
ax1.set_ylabel(r'Speedup', fontsize=46)
ax1.set_yscale('log')

cc = ['b', 'b']
ax1.plot(xx[0],yy[0], '--', c=cc[0], label=r'ROM 2', linewidth=4)
ax1.plot(xx[1],yy[1], '--', c=cc[1], label=r'ROM 3', linewidth=4, dashes=[16, 4, 4, 4])

leg = ax1.legend(prop={'size': 36}, loc='lower right')

ax1.tick_params(axis='both', which='major', labelsize=32, length=30, width=2)
ax1.tick_params(axis='both', which='minor', labelsize=30, length=20, width=1)

fig.set_size_inches(24, 12)
plt.savefig("speedup_comparison.png")



